On Almost Complete Subsets of a Conic in $\mathrm{PG}(2,q)$, Completeness of Normal Rational Curves and Extendability of Reed-Solomon Codes

A subset $\mathcal{S}$ of a conic $\mathcal{C}$ in the projective plane $\mathrm{PG}(2,q)$ is called almost complete (AC-subset for short) if it can be extended to a larger arc in $\mathrm{PG}(2,q)$ only by the points of $\mathcal{C}\setminus \mathcal{S}$ and by the nucleus of $\mathcal{C}$ when $q$ is even. New upper bounds on the smallest size $t(q)$ of an AC-subset are obtained, in particular, \begin{align*} &t(q)<\sqrt{q(3\ln q+\ln\ln q +\ln3)}+\sqrt{\frac{q}{3\ln q}}+4\thicksim\sqrt{3q\ln q};&t(q)<1.835\sqrt{q\ln q}.\end{align*} The new bounds are used to increase regions of pairs $(N,q)$ for which it is proved that every normal rational curve in $\mathrm{PG}(N,q)$ is a complete $(q+1)$-arc or, equivalently, that no $[q+1,N+1,q-N+1]_q$ generalized doubly-extended Reed-Solomon code can be extended to a $[q+2,N+1,q-N+2]_q$ MDS code.

==> anc/dataTable2.csv <==
Table 2. The smallest sizes t(q) of AC-subsets of C in PG(2,q), q\in Q_3

5,5,7,6,8,6,9,6,11,8,13,8,16,9,17,10
19,11,23,12,25,12,27,13,29,13,31,14,32,15 

==> anc/dataTable3.csv <==
Table 3. The smallest known sizes \overline{t}(q) of AC-subsets in \PG(2,q) and values
\overline{t^*}(q),q non-prime,q\in {8<= q<= 139129,q=p^m,~p prime,m >= 2}\cup{160801,208849,253009}

 8,2^3,6,1.48,9,3^2,6,1.35,16,2^4,9,1.36 
 25,5^2,12,1.34,27,3^3,13,1.38,32,2^5,15,1.43  
 49,7^{2},18,1.31,64,2^{6},22,1.35,81,3^4,25,1.33  
 121,11^2,33,1.37,125,5^3,35,1.43,128,2^7,35,1.41  
 169,13^2,41,1.40,243,3^5,53,1.46,256,2^8,55,1.46 
 289,17^2,58,1.44,343,7^3,66,1.48,361,19^2,66,1.44 
 512,2^9,84,1.49,529,23^2,85,1.48,625,5^4,96,1.52  
 729,3^6,102,1.48,841,29^2,114,1.52,961,31^2,122,1.51  
 1024,2^{10},127,1.51,1331,11^3,150,1.54,1369,37^2,152,1.53  
 1681,41^2,173,1.55,1849,43^2,182,1.55,2048,2^{11},194,1.56  
 2187,3^7,203,1.57,2197,13^3,203,1.57,2209,47^2,203,1.56 
 2401,7^4,214,1.57,2809,53^2,235,1.58,3125,5^5,250,1.58  
 3481,59^2,267,1.59,3721,61^2,277,1.59,4096,2^{12},292,1.59  
 4489,67^2,309,1.60,4913,17^3,325,1.60,5041,71^2,330,1.60  
 5329,73^2,341,1.60,6241,79^2,373,1.60,6561,3^8,383,1.60  
 6859,19^3,393,1.60,6889,83^2,394,1.60,7921,89^2,426,1.60  
 8192,2^{13},435,1.61,9409,97^2,472,1.61,10201,101^2,493,1.61  
 10609,103^2,503,1.61,11449,107^2,526,1.61,11881,109^2,538,1.62 
12167,23^3,545,1.62,12769,113^2,561,1.62,14641,11^4,607,1.62   
15625,5^6,629,1.62,16129,127^2,634,1.61,16384,2^{14},645,1.62
 16807,7^5,655,1.62,17161,131^2,663,1.63,18769,137^2,700,1.63 
 19321,139^2,712,1.631,19683,3^9,717,1.626,22201,149^2,767,1.628  
 22801,151^2,778,1.627,24389,29^3,808,1.628,24649,157^2,814,1.631
26569,163^2,849,1.632,27889,167^2,870,1.629,28561,13^4,882,1.630
29791,31^3,904,1.632,29929,173^2,906,1.632,32041,179^2,941,1.633
32761,181^2,952,1.632,32768,2^{15},953,1.633,36481,191^2,1014,1.639
37249,193^2,1025,1.638,38809,197^2,1049,1.639,39601,199^2,1060,1.638
44521,211^2,1133,1.642,49729,223^2,1205,1.644,50653,37^3,1220,1.647
51529,227^2,1230,1.646,52441,229^2,1242,1.646,54289,233^2,1266,1.646
57121,239^2,1302,1.647,58081,241^2,1314,1.647,59049,3^{10},1330,1.652
63001,251^2,1378,1.652,65536,2^{16},1409,1.653,66049,257^2,1416,1.654

Table 3. Continue

68921,41^3,1451,1.656,69169,263^2,1452,1.654,72361,269^2,1489,1.655
73441,271^2,1501,1.655,76729,277^2,1541,1.659,78125,5^7,1553,1.656
78961,281^2,1561,1.655,79507,43^3,1571,1.659,80089,283^2,1576,1.658
83521,17^4,1614,1.659,85849,293^2,1637,1.658,94249,307^2,1723,1.659
 96721,311^2,1748,1.659,97969,313^2,1761,1.660,100489,317^2,1786,1.661
 103823,47^3,1824,1.666,109561,331^2,1878,1.666,113569,337^2,1917,1.668
117649,7^6,1954,1.668,120409,347^2,1985,1.673,121801,349^2,1999,1.674
124609,353^2,2021,1.672,128881,359^2,2058,1.672,130321,19^4,2070,1.671
131072,2^{17},2077,1.672,134689,367^2,2110,1.673,139129,373^2,2142,1.669
160801,401^2,2332,1.680,208849,457^2,2686,1.680,253009,503^2,2991,1.686 

==> anc/dataTable4.csv <==

TABLE 4. The smallest known sizes \overline{t}(q) of AC-subsets in PG(2,q) and values \overline{t^*}(q), 13<= q <= 33013, q prime

   13,  8,1.386,   17, 10,1.441,   19, 11,1.471,   23, 12,     ,   29, 13,     
   31, 14,     ,   37, 16,     ,   41, 16,     ,   43, 16,     ,   47, 18,     
   53, 20,     ,   59, 21,     ,   61, 22,     ,   67, 23,     ,   71, 24,     
   73, 24,     ,   79, 25,     ,   83, 26,     ,   89, 24,     ,   97, 29,     
  101, 30,     ,  103, 30,     ,  107, 31,     ,  109, 32,     ,  113, 32,     
  127, 35,     ,  131, 36,     ,  137, 37,     ,  139, 37,     ,  149, 38,     
  151, 39,     ,  157, 40,     ,  163, 41,     ,  167, 42,     ,  173, 43,     
  179, 43,     ,  181, 44,     ,  191, 45,     ,  193, 46,     ,  197, 46,     
  199, 47,     ,  211, 48,     ,  223, 50,     ,  227, 51,     ,  229, 51,     
  233, 51,     ,  239, 53,     ,  241, 53,     ,  251, 54,     ,  257, 55,     
  263, 55,     ,  269, 56,     ,  271, 57,     ,  277, 58,     ,  281, 58,     
  283, 58,     ,  293, 59,     ,  307, 62,1.479,  311, 62,     ,  313, 62,     
  317, 62,     ,  331, 64,     ,  337, 65,     ,  347, 66,     ,  349, 66,     
  353, 67,     ,  359, 68,1.480,  367, 68,     ,  373, 69,     ,  379, 70,     
  383, 70,     ,  389, 71,     ,  397, 72,     ,  401, 73,1.489,  409, 73,     
  419, 75,1.492,  421, 74,     ,  431, 76,     ,  433, 76,     ,  439, 76,     
  443, 77,     ,  449, 78,     ,  457, 79,1.494,  461, 79,     ,  463, 79,     
  467, 80,     ,  479, 81,     ,  487, 82,1.494,  491, 82,     ,  499, 83,     
  503, 83,     ,  509, 84,     ,  521, 85,     ,  523, 85,     ,  541, 87,     
  547, 88,1.499,  557, 89,1.500,  563, 89,     ,  569, 90,     ,  571, 90,     
  577, 91,1.503,  587, 92,1.504,  593, 92,     ,  599, 93,     ,  601, 93,     
  607, 93,     ,  613, 94,     ,  617, 95,1.509,  619, 95,     ,  631, 96,     
  641, 97,     ,  643, 97,     ,  647, 97,     ,  653, 98,     ,  659, 98,     
  661, 99,1.512,  673,100,     ,  677,100,     ,  683,101,1.513,  691,101,     
  701,102,     ,  709,103,     ,  719,104,     ,  727,104,     ,  733,105,     
  739,105,     ,  743,106,     ,  751,107,1.518,  757,107,     ,  761,107,     
  769,108,     ,  773,108,     ,  787,109,     ,  797,111,1.522,  809,112,1.522
  811,112,     ,  821,112,     ,  823,113,     ,  827,113,     ,  829,113,     
  839,114,     ,  853,115,     ,  857,116,1.525,  859,116,     ,  863,116,     
  877,117,     ,  881,117,     ,  883,118,     ,  887,118,     ,  907,120,1.527
  911,120,     ,  919,120,     ,  929,121,     ,  937,122,     ,  941,122,     
  947,123,     ,  953,123,     ,  967,124,     ,  971,125,1.530,  977,125,     
  983,125,     ,  991,126,     ,  997,127,1.531, 1009,128,1.533, 1013,128,     
 1019,128,     , 1021,128,     , 1031,129,     , 1033,129,     , 1039,129,     
 1049,130,     , 1051,131,     , 1061,131,     , 1063,132,1.534, 1069,132,     
 1087,133,     , 1091,133,     , 1093,134,     , 1097,134,     , 1103,134,     
 1109,135,     , 1117,136,1.537, 1123,136,     , 1129,137,1.538, 1151,138,     
 1153,138,     , 1163,139,     , 1171,139,     , 1181,140,     , 1187,140,     
 1193,141,     , 1201,141,     , 1213,143,1.541, 1217,142,     , 1223,143,     
 1229,144,     , 1231,144,     , 1237,144,     , 1249,145,     , 1259,146,     
 1277,147,     , 1279,147,     , 1283,147,     , 1289,148,     , 1291,148,     
 1297,148,     , 1301,149,1.543, 1303,149,     , 1307,149,     , 1319,150,     
 1321,150,     , 1327,150,     , 1361,153,1.544, 1367,153,     , 1373,154,1.547

TABLE 4. Continue 1 
 1381,153,     , 1399,155,     , 1409,156,     , 1423,157,     , 1427,157,     
 1429,157,     , 1433,157,     , 1439,158,     , 1447,158,     , 1451,159,1.548
 1453,159,     , 1459,159,     , 1471,160,     , 1481,160,     , 1483,161,1.548
 1487,161,     , 1489,161,     , 1493,161,     , 1499,162,1.548, 1511,162,     
 1523,163,     , 1531,163,     , 1543,164,     , 1549,165,     , 1553,165,     
 1559,166,1.551, 1567,166,     , 1571,166,     , 1579,167,     , 1583,167,     
 1597,167,     , 1601,168,     , 1607,168,     , 1609,169,     , 1613,169,     
 1619,169,     , 1621,169,     , 1627,170,     , 1637,171,1.554, 1657,172,     
 1663,172,     , 1667,172,     , 1669,172,     , 1693,174,     , 1697,175,1.558
 1699,174,     , 1709,175,     , 1721,175,     , 1723,176,     , 1733,177,     
 1741,177,     , 1747,177,     , 1753,178,     , 1759,178,     , 1777,179,     
 1783,179,     , 1787,180,     , 1789,180,     , 1801,181,     , 1811,182,1.562
 1823,182,     , 1831,183,     , 1847,183,     , 1861,185,1.563, 1867,185,     
 1871,185,     , 1873,185,     , 1877,185,     , 1879,185,     , 1889,186,     
 1901,187,     , 1907,187,     , 1913,188,1.564, 1931,189,1.564, 1933,189,     
 1949,190,1.564, 1951,190,     , 1973,191,     , 1979,191,     , 1987,191,     
 1993,192,     , 1997,192,     , 1999,192,     , 2003,192,     , 2011,193,     
 2017,193,     , 2027,194,     , 2029,194,     , 2039,194,     , 2053,195,     
 2063,196,     , 2069,196,     , 2081,197,     , 2083,197,     , 2087,197,     
 2089,197,     , 2099,198,     , 2111,199,1.566, 2113,199,     , 2129,200,1.566
 2131,200,     , 2137,200,     , 2141,201,1.569, 2143,201,     , 2153,202,1.572
 2161,202,     , 2179,203,     , 2203,204,     , 2207,204,     , 2213,205,     
 2221,205,     , 2237,206,     , 2239,206,     , 2243,206,     , 2251,206,     
 2267,208,1.572, 2269,207,     , 2273,208,     , 2281,208,     , 2287,208,     
 2293,209,     , 2297,208,     , 2309,209,     , 2311,208,     , 2333,211,     
 2339,211,     , 2341,211,     , 2347,212,     , 2351,212,     , 2357,213,1.575
 2371,212,     , 2377,212,     , 2381,213,     , 2383,212,     , 2389,213,     
 2393,213,     , 2399,214,     , 2411,214,     , 2417,214,     , 2423,215,     
 2437,216,     , 2441,217,     , 2447,217,     , 2459,217,     , 2467,218,     
 2473,219,1.576, 2477,219,     , 2503,219,     , 2521,220,     , 2531,220,     
 2539,221,     , 2543,222,     , 2549,223,1.578, 2551,222,     , 2557,223,     
 2579,223,     , 2591,224,     , 2593,223,     , 2609,224,     , 2617,225,     
 2621,225,     , 2633,225,     , 2647,227,     , 2657,228,     , 2659,227,     
 2663,228,     , 2671,229,1.578, 2677,229,     , 2683,229,     , 2687,230,1.580
 2689,230,     , 2693,230,     , 2699,231,1.582, 2707,231,     , 2711,231,     
 2713,231,     , 2719,231,     , 2729,232,     , 2731,231,     , 2741,231,     
 2749,231,     , 2753,231,     , 2767,232,     , 2777,233,     , 2789,233,     
 2791,233,     , 2797,234,     , 2801,234,     , 2803,234,     , 2819,235,     
 2833,235,     , 2837,236,     , 2843,236,     , 2851,236,     , 2857,237,     
 2861,237,     , 2879,238,     , 2887,238,     , 2897,238,     , 2903,239,     
 2909,239,     , 2917,239,     , 2927,240,     , 2939,241,     , 2953,242,     
 2957,241,     , 2963,241,     , 2969,242,     , 2971,242,     , 2999,244,     
 3001,243,     , 3011,244,     , 3019,244,     , 3023,245,     , 3037,245,     

TABLE 4. Continue 2 
 3041,245,     , 3049,246,     , 3061,247,     , 3067,248,     , 3079,248,     
 3083,249,1.583, 3089,248,     , 3109,249,     , 3119,249,     , 3121,250,     
 3137,250,     , 3163,251,     , 3167,251,     , 3169,252,     , 3181,252,     
 3187,253,     , 3191,253,     , 3203,253,     , 3209,254,     , 3217,255,     
 3221,254,     , 3229,255,     , 3251,255,     , 3253,255,     , 3257,256,     
 3259,256,     , 3271,256,     , 3299,258,     , 3301,258,     , 3307,257,     
 3313,258,     , 3319,259,     , 3323,259,     , 3329,258,     , 3331,258,     
 3343,260,     , 3347,260,     , 3359,261,     , 3361,260,     , 3371,261,     
 3373,261,     , 3389,262,     , 3391,262,     , 3407,262,     , 3413,262,     
 3433,264,     , 3449,264,     , 3457,264,     , 3461,265,     , 3463,264,     
 3467,265,     , 3469,265,     , 3491,266,     , 3499,266,     , 3511,267,     
 3517,267,     , 3527,268,     , 3529,268,     , 3533,268,     , 3539,268,     
 3541,268,     , 3547,269,     , 3557,269,     , 3559,269,     , 3571,270,     
 3581,270,     , 3583,270,     , 3593,271,     , 3607,271,     , 3613,271,     
 3617,272,     , 3623,271,     , 3631,273,1.583, 3637,273,     , 3643,273,     
 3659,274,     , 3671,274,     , 3673,274,     , 3677,274,     , 3691,275,     
 3697,275,     , 3701,275,     , 3709,276,     , 3719,276,     , 3727,277,     
 3733,277,     , 3739,277,     , 3761,278,     , 3767,279,1.585, 3769,279,     
 3779,279,     , 3793,280,     , 3797,280,     , 3803,280,     , 3821,281,     
 3823,281,     , 3833,281,     , 3847,282,     , 3851,282,     , 3853,282,     
 3863,282,     , 3877,283,     , 3881,283,     , 3889,283,     , 3907,284,     
 3911,284,     , 3917,284,     , 3919,284,     , 3923,284,     , 3929,285,     
 3931,285,     , 3943,286,     , 3947,286,     , 3967,286,     , 3989,288,     
 4001,288,     , 4003,288,     , 4007,288,     , 4013,288,     , 4019,289,     
 4021,288,     , 4027,288,     , 4049,291,1.587, 4051,290,     , 4057,290,     
 4073,291,     , 4079,291,     , 4091,292,     , 4093,292,     , 4099,291,     
 4111,292,     , 4127,293,     , 4129,293,     , 4133,294,     , 4139,293,     
 4153,294,     , 4157,294,     , 4159,295,     , 4177,295,     , 4201,297,     
 4211,297,     , 4217,297,     , 4219,297,     , 4229,298,     , 4231,298,     
 4241,298,     , 4243,298,     , 4253,298,     , 4259,298,     , 4261,299,     
 4271,299,     , 4273,300,1.588, 4283,300,     , 4289,299,     , 4297,300,     
 4327,301,     , 4337,302,     , 4339,302,     , 4349,302,     , 4357,303,     
 4363,303,     , 4373,304,1.588, 4391,304,     , 4397,305,1.589, 4409,305,     
 4421,306,1.589, 4423,305,     , 4441,306,     , 4447,307,     , 4451,306,     
 4457,307,     , 4463,307,     , 4481,307,     , 4483,308,     , 4493,308,     
 4507,309,     , 4513,308,     , 4517,309,     , 4519,309,     , 4523,309,     
 4547,310,     , 4549,310,     , 4561,311,     , 4567,311,     , 4583,312,     
 4591,311,     , 4597,312,     , 4603,312,     , 4621,313,     , 4637,314,     
 4639,314,     , 4643,314,     , 4649,314,     , 4651,314,     , 4657,314,     
 4663,315,     , 4673,315,     , 4679,315,     , 4691,316,     , 4703,317,1.590
 4721,317,     , 4723,318,1.591, 4729,317,     , 4733,317,     , 4751,318,     
 4759,319,     , 4783,320,     , 4787,320,     , 4789,320,     , 4793,320,     
 4799,320,     , 4801,320,     , 4813,321,     , 4817,321,     , 4831,322,     

TABLE 4. Continue 3 
 4861,323,     , 4871,323,     , 4877,323,     , 4889,323,     , 4903,324,     
 4909,325,1.592, 4919,325,     , 4931,325,     , 4933,325,     , 4937,325,     
 4943,326,     , 4951,325,     , 4957,326,     , 4967,327,     , 4969,327,     
 4973,327,     , 4987,327,     , 4993,328,     , 4999,328,     , 5003,328,     
 5009,328,     , 5011,329,1.593, 5021,329,     , 5023,329,     , 5039,328,     
 5051,330,     , 5059,330,     , 5077,331,     , 5081,331,     , 5087,331,     
 5099,331,     , 5101,332,     , 5107,332,     , 5113,332,     , 5119,332,     
 5147,334,1.593, 5153,334,     , 5167,334,     , 5171,334,     , 5179,335,     
 5189,336,1.595, 5197,335,     , 5209,335,     , 5227,336,     , 5231,337,     
 5233,337,     , 5237,337,     , 5261,338,     , 5273,338,     , 5279,338,     
 5281,338,     , 5297,339,     , 5303,340,     , 5309,339,     , 5323,341,1.596
 5333,341,     , 5347,341,     , 5351,342,     , 5381,342,     , 5387,343,     
 5393,343,     , 5399,343,     , 5407,343,     , 5413,343,     , 5417,343,     
 5419,344,     , 5431,344,     , 5437,345,     , 5441,345,     , 5443,345,     
 5449,344,     , 5471,346,     , 5477,346,     , 5479,346,     , 5483,346,     
 5501,346,     , 5503,347,     , 5507,347,     , 5519,347,     , 5521,348,     
 5527,348,     , 5531,348,     , 5557,349,     , 5563,349,     , 5569,350,1.597
 5573,350,     , 5581,350,     , 5591,351,1.599, 5623,352,     , 5639,352,     
 5641,352,     , 5647,352,     , 5651,352,     , 5653,353,     , 5657,352,     
 5659,353,     , 5669,354,1.600, 5683,354,     , 5689,354,     , 5693,354,     
 5701,354,     , 5711,355,     , 5717,354,     , 5737,356,     , 5741,356,     
 5743,356,     , 5749,355,     , 5779,357,     , 5783,357,     , 5791,357,     
 5801,358,     , 5807,358,     , 5813,358,     , 5821,358,     , 5827,359,     
 5839,360,1.600, 5843,360,     , 5849,360,     , 5851,360,     , 5857,360,     
 5861,360,     , 5867,360,     , 5869,361,     , 5879,361,     , 5881,361,     
 5897,362,1.600, 5903,362,     , 5923,363,1.601, 5927,362,     , 5939,363,     
 5953,364,     , 5981,364,     , 5987,365,     , 6007,366,1.601, 6011,365,     
 6029,366,     , 6037,365,     , 6043,366,     , 6047,366,     , 6053,366,     
 6067,368,     , 6073,367,     , 6079,367,     , 6089,367,     , 6091,367,     
 6101,368,     , 6113,369,     , 6121,368,     , 6131,369,     , 6133,367,     
 6143,370,     , 6151,369,     , 6163,370,     , 6173,370,     , 6197,371,     
 6199,371,     , 6203,372,     , 6211,371,     , 6217,372,     , 6221,373,     
 6229,373,     , 6247,373,     , 6257,373,     , 6263,374,     , 6269,373,     
 6271,374,     , 6277,375,     , 6287,374,     , 6299,375,     , 6301,374,     
 6311,375,     , 6317,376,     , 6323,375,     , 6329,375,     , 6337,376,     
 6343,377,     , 6353,376,     , 6359,376,     , 6361,377,     , 6367,377,     
 6373,377,     , 6379,378,     , 6389,377,     , 6397,378,     , 6421,379,     
 6427,379,     , 6449,380,     , 6451,379,     , 6469,381,     , 6473,381,     
 6481,381,     , 6491,382,     , 6521,382,     , 6529,383,     , 6547,383,     
 6551,383,     , 6553,383,     , 6563,385,1.604, 6569,384,     , 6571,384,     
 6577,385,     , 6581,384,     , 6599,385,     , 6607,384,     , 6619,385,     
 6637,386,     , 6653,386,     , 6659,387,     , 6661,386,     , 6673,387,     
 6679,388,     , 6689,388,     , 6691,387,     , 6701,388,     , 6703,387,     

TABLE 4. Continue 4 
 6709,388,     , 6719,389,     , 6733,389,     , 6737,389,     , 6761,390,     
 6763,390,     , 6779,390,     , 6781,391,     , 6791,391,     , 6793,391,     
 6803,391,     , 6823,392,     , 6827,391,     , 6829,392,     , 6833,392,     
 6841,392,     , 6857,392,     , 6863,393,     , 6869,393,     , 6871,393,     
 6883,394,     , 6899,395,     , 6907,395,     , 6911,395,     , 6917,395,     
 6947,396,     , 6949,396,     , 6959,397,     , 6961,397,     , 6967,397,     
 6971,398,     , 6977,398,     , 6983,397,     , 6991,397,     , 6997,397,     
 7001,398,     , 7013,398,     , 7019,399,     , 7027,398,     , 7039,399,     
 7043,399,     , 7057,400,     , 7069,400,     , 7079,400,     , 7103,401,     
 7109,401,     , 7121,402,     , 7127,402,     , 7129,402,     , 7151,403,     
 7159,403,     , 7177,403,     , 7187,404,     , 7193,404,     , 7207,405,     
 7211,405,     , 7213,405,     , 7219,405,     , 7229,405,     , 7237,406,     
 7243,406,     , 7247,405,     , 7253,406,     , 7283,407,     , 7297,408,     
 7307,407,     , 7309,408,     , 7321,408,     , 7331,409,     , 7333,409,     
 7349,408,     , 7351,409,     , 7369,410,     , 7393,411,     , 7411,411,     
 7417,411,     , 7433,412,     , 7451,412,     , 7457,412,     , 7459,412,     
 7477,413,     , 7481,413,     , 7487,413,     , 7489,413,     , 7499,414,     
 7507,414,     , 7517,414,     , 7523,415,     , 7529,415,     , 7537,415,     
 7541,416,1.604, 7547,415,     , 7549,416,     , 7559,416,     , 7561,416,     
 7573,416,     , 7577,416,     , 7583,417,     , 7589,416,     , 7591,417,     
 7603,417,     , 7607,417,     , 7621,418,     , 7639,419,1.604, 7643,418,     
 7649,419,     , 7669,419,     , 7673,419,     , 7681,420,     , 7687,420,     
 7691,420,     , 7699,420,     , 7703,420,     , 7717,421,     , 7723,420,     
 7727,421,     , 7741,422,     , 7753,422,     , 7757,422,     , 7759,422,     
 7789,422,     , 7793,423,     , 7817,424,     , 7823,424,     , 7829,424,     
 7841,424,     , 7853,425,     , 7867,426,1.604, 7873,426,     , 7877,425,     
 7879,426,     , 7883,425,     , 7901,426,     , 7907,427,     , 7919,427,     
 7927,427,     , 7933,427,     , 7937,428,     , 7949,428,     , 7951,428,     
 7963,428,     , 7993,429,     , 8009,429,     , 8011,428,     , 8017,429,     
 8039,431,     , 8053,431,     , 8059,431,     , 8069,431,     , 8081,432,     
 8087,433,1.606, 8089,432,     , 8093,432,     , 8101,432,     , 8111,433,     
 8117,433,     , 8123,433,     , 8147,434,     , 8161,434,     , 8167,434,     
 8171,434,     , 8179,435,     , 8191,435,     , 8209,435,     , 8219,436,     
 8221,436,     , 8231,437,     , 8233,436,     , 8237,437,     , 8243,437,     
 8263,437,     , 8269,437,     , 8273,438,     , 8287,438,     , 8291,437,     
 8293,438,     , 8297,438,     , 8311,438,     , 8317,440,1.606, 8329,439,     
 8353,440,     , 8363,440,     , 8369,441,     , 8377,441,     , 8387,440,     
 8389,442,     , 8419,442,     , 8423,442,     , 8429,443,     , 8431,442,     
 8443,444,1.608, 8447,443,     , 8461,444,     , 8467,443,     , 8501,445,     
 8513,445,     , 8521,445,     , 8527,445,     , 8537,445,     , 8539,444,     
 8543,446,     , 8563,446,     , 8573,447,     , 8581,447,     , 8597,448,     
 8599,447,     , 8609,448,     , 8623,448,     , 8627,448,     , 8629,448,     
 8641,449,     , 8647,450,1.608, 8663,449,     , 8669,450,     , 8677,450,     

TABLE 4. Continue 5 
 8681,450,     , 8689,451,     , 8693,450,     , 8699,450,     , 8707,451,     
 8713,450,     , 8719,451,     , 8731,451,     , 8737,451,     , 8741,452,     
 8747,452,     , 8753,452,     , 8761,452,     , 8779,452,     , 8783,452,     
 8803,453,     , 8807,453,     , 8819,454,     , 8821,454,     , 8831,455,     
 8837,454,     , 8839,455,     , 8849,455,     , 8861,455,     , 8863,456,     
 8867,456,     , 8887,455,     , 8893,456,     , 8923,456,     , 8929,456,     
 8933,457,     , 8941,458,     , 8951,458,     , 8963,458,     , 8969,458,     
 8971,458,     , 8999,459,     , 9001,459,     , 9007,458,     , 9011,459,     
 9013,459,     , 9029,460,     , 9041,461,     , 9043,460,     , 9049,460,     
 9059,462,1.609, 9067,461,     , 9091,462,     , 9103,462,     , 9109,462,     
 9127,463,     , 9133,464,     , 9137,464,     , 9151,463,     , 9157,464,     
 9161,464,     , 9173,464,     , 9181,464,     , 9187,465,     , 9199,465,     
 9203,465,     , 9209,465,     , 9221,466,     , 9227,465,     , 9239,466,     
 9241,466,     , 9257,467,     , 9277,467,     , 9281,468,     , 9283,467,     
 9293,468,     , 9311,469,     , 9319,469,     , 9323,469,     , 9337,470,1.609
 9341,469,     , 9343,470,     , 9349,469,     , 9371,470,     , 9377,471,     
 9391,471,     , 9397,470,     , 9403,470,     , 9413,471,     , 9419,471,     
 9421,471,     , 9431,473,1.611, 9433,471,     , 9437,471,     , 9439,472,     
 9461,473,     , 9463,472,     , 9467,473,     , 9473,473,     , 9479,473,     
 9491,473,     , 9497,474,     , 9511,474,     , 9521,474,     , 9533,475,     
 9539,475,     , 9547,475,     , 9551,475,     , 9587,476,     , 9601,475,     
 9613,477,     , 9619,477,     , 9623,477,     , 9629,478,     , 9631,478,     
 9643,477,     , 9649,479,     , 9661,478,     , 9677,478,     , 9679,479,     
 9689,478,     , 9697,479,     , 9719,479,     , 9721,480,     , 9733,481,     
 9739,480,     , 9743,480,     , 9749,480,     , 9767,481,     , 9769,480,     
 9781,482,     , 9787,481,     , 9791,482,     , 9803,482,     , 9811,482,     
 9817,482,     , 9829,483,     , 9833,483,     , 9839,484,     , 9851,484,     
 9857,483,     , 9859,483,     , 9871,484,     , 9883,484,     , 9887,485,     
 9901,485,     , 9907,486,     , 9923,485,     , 9929,485,     , 9931,485,     
 9941,485,     , 9949,487,     , 9967,488,1.611, 9973,487,     ,10007,488,     
10009,487,     ,10037,489,     ,10039,489,     ,10061,490,     ,10067,490,     
10069,489,     ,10079,490,     ,10091,490,     ,10093,490,     ,10099,491,     
10103,490,     ,10111,490,     ,10133,492,     ,10139,492,     ,10141,492,     
10151,492,     ,10159,492,     ,10163,492,     ,10169,492,     ,10177,493,     
10181,493,     ,10193,492,     ,10211,494,     ,10223,494,     ,10243,495,     
10247,494,     ,10253,495,     ,10259,495,     ,10267,494,     ,10271,496,     
10273,494,     ,10289,496,     ,10301,496,     ,10303,495,     ,10313,496,     
10321,496,     ,10331,498,1.612,10333,497,     ,10337,496,     ,10343,497,     
10357,497,     ,10369,498,     ,10391,499,     ,10399,498,     ,10427,499,     
10429,499,     ,10433,500,     ,10453,501,     ,10457,500,     ,10459,500,     
10463,501,     ,10477,500,     ,10487,501,     ,10499,501,     ,10501,503,1.614
10513,502,     ,10529,503,     ,10531,502,     ,10559,503,     ,10567,503,     
10589,503,     ,10597,504,     ,10601,504,     ,10607,505,     ,10613,504,     

TABLE 4. Continue 6 
10627,505,     ,10631,505,     ,10639,504,     ,10651,505,     ,10657,505,     
10663,507,     ,10667,505,     ,10687,506,     ,10691,506,     ,10709,507,     
10711,507,     ,10723,507,     ,10729,507,     ,10733,508,     ,10739,507,     
10753,508,     ,10771,509,     ,10781,509,     ,10789,509,     ,10799,510,     
10831,510,     ,10837,511,     ,10847,511,     ,10853,511,     ,10859,511,     
10861,511,     ,10867,511,     ,10883,511,     ,10889,512,     ,10891,511,     
10903,512,     ,10909,512,     ,10937,513,     ,10939,513,     ,10949,513,     
10957,514,     ,10973,514,     ,10979,514,     ,10987,515,     ,10993,515,     
11003,515,     ,11027,516,     ,11047,516,     ,11057,515,     ,11059,516,     
11069,517,     ,11071,516,     ,11083,517,     ,11087,517,     ,11093,517,     
11113,518,     ,11117,518,     ,11119,518,     ,11131,518,     ,11149,519,     
11159,519,     ,11161,519,     ,11171,519,     ,11173,518,     ,11177,520,     
11197,521,     ,11213,521,     ,11239,522,     ,11243,521,     ,11251,521,     
11257,522,     ,11261,521,     ,11273,522,     ,11279,522,     ,11287,522,     
11299,523,     ,11311,523,     ,11317,523,     ,11321,522,     ,11329,523,     
11351,524,     ,11353,525,     ,11369,525,     ,11383,525,     ,11393,525,     
11399,525,     ,11411,525,     ,11423,526,     ,11437,527,     ,11443,527,     
11447,526,     ,11467,528,     ,11471,527,     ,11483,528,     ,11489,526,     
11491,528,     ,11497,528,     ,11503,527,     ,11519,529,     ,11527,529,     
11549,530,     ,11551,528,     ,11579,530,     ,11587,530,     ,11593,531,     
11597,530,     ,11617,531,     ,11621,531,     ,11633,532,     ,11657,532,     
11677,533,     ,11681,533,     ,11689,533,     ,11699,533,     ,11701,533,     
11717,534,     ,11719,534,     ,11731,534,     ,11743,534,     ,11777,536,1.614
11779,536,     ,11783,536,     ,11789,535,     ,11801,536,     ,11807,536,     
11813,536,     ,11821,537,     ,11827,537,     ,11831,537,     ,11833,536,     
11839,537,     ,11863,537,     ,11867,537,     ,11887,538,     ,11897,538,     
11903,538,     ,11909,539,     ,11923,539,     ,11927,539,     ,11933,539,     
11939,539,     ,11941,539,     ,11953,540,     ,11959,539,     ,11969,540,     
11971,540,     ,11981,540,     ,11987,541,     ,12007,541,     ,12011,541,     
12037,542,     ,12041,542,     ,12043,542,     ,12049,542,     ,12071,543,     
12073,542,     ,12097,543,     ,12101,544,     ,12107,544,     ,12109,544,     
12113,543,     ,12119,544,     ,12143,545,     ,12149,544,     ,12157,545,     
12161,545,     ,12163,544,     ,12197,546,     ,12203,546,     ,12211,547,1.614
12227,545,     ,12239,546,     ,12241,546,     ,12251,547,     ,12253,546,     
12263,547,     ,12269,547,     ,12277,548,     ,12281,548,     ,12289,548,     
12301,549,     ,12323,549,     ,12329,549,     ,12343,550,     ,12347,549,     
12373,549,     ,12377,550,     ,12379,550,     ,12391,551,     ,12401,550,     
12409,551,     ,12413,551,     ,12421,552,     ,12433,551,     ,12437,552,     
12451,552,     ,12457,552,     ,12473,553,     ,12479,553,     ,12487,552,     
12491,554,1.614,12497,553,     ,12503,553,     ,12511,554,     ,12517,554,     
12527,554,     ,12539,555,     ,12541,555,     ,12547,554,     ,12553,555,     
12569,555,     ,12577,555,     ,12583,555,     ,12589,555,     ,12601,556,     
12611,556,     ,12613,556,     ,12619,556,     ,12637,557,     ,12641,556,     

TABLE 4. Continue 7 
12647,556,     ,12653,558,1.615,12659,557,     ,12671,557,     ,12689,558,     
12697,558,     ,12703,558,     ,12713,559,     ,12721,559,     ,12739,559,     
12743,559,     ,12757,559,     ,12763,559,     ,12781,561,     ,12791,561,     
12799,560,     ,12809,561,     ,12821,561,     ,12823,562,     ,12829,561,     
12841,560,     ,12853,562,     ,12889,563,     ,12893,563,     ,12899,563,     
12907,564,     ,12911,564,     ,12917,563,     ,12919,563,     ,12923,564,     
12941,565,1.615,12953,564,     ,12959,565,     ,12967,565,     ,12973,565,     
12979,565,     ,12983,565,     ,13001,566,     ,13003,565,     ,13007,566,     
13009,565,     ,13033,566,     ,13037,566,     ,13043,566,     ,13049,567,     
13063,568,1.615,13093,568,     ,13099,568,     ,13103,568,     ,13109,568,     
13121,569,     ,13127,567,     ,13147,569,     ,13151,570,     ,13159,569,     
13163,570,     ,13171,570,     ,13177,570,     ,13183,570,     ,13187,570,     
13217,573,1.618,13219,571,     ,13229,571,     ,13241,572,     ,13249,572,     
13259,573,     ,13267,572,     ,13291,574,     ,13297,573,     ,13309,573,     
13313,573,     ,13327,574,     ,13331,573,     ,13337,573,     ,13339,573,     
13367,574,     ,13381,575,     ,13397,576,     ,13399,576,     ,13411,574,     
13417,576,     ,13421,576,     ,13441,577,     ,13451,576,     ,13457,578,     
13463,578,     ,13469,576,     ,13477,577,     ,13487,578,     ,13499,578,     
13513,579,     ,13523,579,     ,13537,578,     ,13553,579,     ,13567,580,     
13577,580,     ,13591,581,     ,13597,580,     ,13613,580,     ,13619,582,     
13627,581,     ,13633,582,     ,13649,581,     ,13669,582,     ,13679,582,     
13681,582,     ,13687,582,     ,13691,583,     ,13693,583,     ,13697,583,     
13709,583,     ,13711,583,     ,13721,582,     ,13723,582,     ,13729,583,     
13751,583,     ,13757,584,     ,13759,583,     ,13763,584,     ,13781,586,     
13789,584,     ,13799,584,     ,13807,586,     ,13829,586,     ,13831,586,     
13841,585,     ,13859,586,     ,13873,587,     ,13877,586,     ,13879,586,     
13883,587,     ,13901,588,     ,13903,587,     ,13907,588,     ,13913,588,     
13921,587,     ,13931,589,     ,13933,588,     ,13963,590,     ,13967,589,     
13997,590,     ,13999,590,     ,14009,590,     ,14011,590,     ,14029,591,     
14033,590,     ,14051,591,     ,14057,591,     ,14071,591,     ,14081,592,     
14083,592,     ,14087,592,     ,14107,592,     ,14143,594,     ,14149,593,     
14153,593,     ,14159,593,     ,14173,595,     ,14177,595,     ,14197,593,     
14207,594,     ,14221,595,     ,14243,596,     ,14249,596,     ,14251,595,     
14281,596,     ,14293,597,     ,14303,597,     ,14321,597,     ,14323,597,     
14327,599,     ,14341,598,     ,14347,598,     ,14369,599,     ,14387,600,     
14389,599,     ,14401,600,     ,14407,599,     ,14411,600,     ,14419,599,     
14423,600,     ,14431,601,     ,14437,601,     ,14447,600,     ,14449,600,     
14461,602,     ,14479,601,     ,14489,603,1.619,14503,601,     ,14519,602,     
14533,603,     ,14537,602,     ,14543,603,     ,14549,603,     ,14551,603,     
14557,603,     ,14561,604,     ,14563,603,     ,14591,604,     ,14593,603,     
14621,605,     ,14627,605,     ,14629,604,     ,14633,605,     ,14639,605,     
14653,605,     ,14657,605,     ,14669,606,     ,14683,605,     ,14699,607,     
14713,607,     ,14717,607,     ,14723,607,     ,14731,607,     ,14737,607,     

TABLE 4. Continue 8 
14741,607,     ,14747,608,     ,14753,608,     ,14759,608,     ,14767,608,     
14771,607,     ,14779,609,     ,14783,609,     ,14797,608,     ,14813,609,     
14821,609,     ,14827,609,     ,14831,610,     ,14843,610,     ,14851,610,     
14867,610,     ,14869,610,     ,14879,610,     ,14887,611,     ,14891,611,     
14897,611,     ,14923,611,     ,14929,611,     ,14939,613,     ,14947,613,     
14951,612,     ,14957,612,     ,14969,612,     ,14983,613,     ,15013,614,     
15017,614,     ,15031,614,     ,15053,614,     ,15061,614,     ,15073,615,     
15077,614,     ,15083,615,     ,15091,616,     ,15101,617,1.619,15107,616,     
15121,616,     ,15131,617,     ,15137,617,     ,15139,616,     ,15149,618,     
15161,617,     ,15173,618,     ,15187,618,     ,15193,618,     ,15199,617,     
15217,618,     ,15227,619,     ,15233,618,     ,15241,620,     ,15259,620,     
15263,620,     ,15269,619,     ,15271,620,     ,15277,619,     ,15287,621,     
15289,621,     ,15299,621,     ,15307,621,     ,15313,621,     ,15319,621,     
15329,621,     ,15331,622,     ,15349,621,     ,15359,622,     ,15361,621,     
15373,622,     ,15377,623,     ,15383,622,     ,15391,623,     ,15401,622,     
15413,623,     ,15427,623,     ,15439,623,     ,15443,623,     ,15451,624,     
15461,625,     ,15467,624,     ,15473,624,     ,15493,626,1.620,15497,625,     
15511,625,     ,15527,626,     ,15541,625,     ,15551,626,     ,15559,626,     
15569,626,     ,15581,627,     ,15583,626,     ,15601,628,     ,15607,628,     
15619,627,     ,15629,628,     ,15641,629,     ,15643,628,     ,15647,628,     
15649,628,     ,15661,629,     ,15667,629,     ,15671,628,     ,15679,628,     
15683,630,     ,15727,630,     ,15731,630,     ,15733,630,     ,15737,631,     
15739,630,     ,15749,631,     ,15761,631,     ,15767,630,     ,15773,631,     
15787,631,     ,15791,631,     ,15797,631,     ,15803,632,     ,15809,633,     
15817,632,     ,15823,631,     ,15859,634,     ,15877,634,     ,15881,633,     
15887,634,     ,15889,634,     ,15901,635,     ,15907,634,     ,15913,635,     
15919,635,     ,15923,635,     ,15937,635,     ,15959,634,     ,15971,636,     
15973,635,     ,15991,636,     ,16001,636,     ,16007,637,     ,16033,637,     
16057,638,     ,16061,637,     ,16063,637,     ,16067,638,     ,16069,638,     
16073,638,     ,16087,639,     ,16091,637,     ,16097,639,     ,16103,639,     
16111,639,     ,16127,639,     ,16139,640,     ,16141,640,     ,16183,641,     
16187,641,     ,16189,641,     ,16193,640,     ,16217,641,     ,16223,641,     
16229,641,     ,16231,642,     ,16249,642,     ,16253,642,     ,16267,642,     
16273,642,     ,16301,643,     ,16319,643,     ,16333,644,     ,16339,644,     
16349,645,1.620,16361,644,     ,16363,645,     ,16369,645,     ,16381,645,     
16411,645,     ,16417,646,     ,16421,645,     ,16427,646,     ,16433,645,     
16447,647,     ,16451,646,     ,16453,647,     ,16477,646,     ,16481,647,     
16487,648,1.620,16493,646,     ,16519,648,     ,16529,647,     ,16547,648,     
16553,649,     ,16561,648,     ,16567,648,     ,16573,649,     ,16603,649,     
16607,650,     ,16619,650,     ,16631,650,     ,16633,651,     ,16649,651,     
16651,651,     ,16657,651,     ,16661,651,     ,16673,652,     ,16691,650,     
16693,651,     ,16699,652,     ,16703,652,     ,16729,653,     ,16741,653,     
16747,653,     ,16759,654,1.620,16763,653,     ,16787,654,     ,16811,654,     

TABLE 4. Continue 9 
16823,654,     ,16829,654,     ,16831,654,     ,16843,655,     ,16871,656,     
16879,656,     ,16883,655,     ,16889,655,     ,16901,656,     ,16903,657,     
16921,657,     ,16927,657,     ,16931,657,     ,16937,657,     ,16943,656,     
16963,657,     ,16979,657,     ,16981,658,     ,16987,658,     ,16993,657,     
17011,659,     ,17021,659,     ,17027,659,     ,17029,658,     ,17033,659,     
17041,659,     ,17047,661,1.622,17053,660,     ,17077,660,     ,17093,661,     
17099,661,     ,17107,660,     ,17117,660,     ,17123,660,     ,17137,661,     
17159,662,     ,17167,663,     ,17183,662,     ,17189,664,     ,17191,662,     
17203,664,     ,17207,662,     ,17209,662,     ,17231,664,     ,17239,663,     
17257,664,     ,17291,664,     ,17293,665,     ,17299,665,     ,17317,665,     
17321,666,     ,17327,666,     ,17333,666,     ,17341,666,     ,17351,666,     
17359,666,     ,17377,667,     ,17383,667,     ,17387,667,     ,17389,667,     
17393,667,     ,17401,668,     ,17417,668,     ,17419,668,     ,17431,667,     
17443,668,     ,17449,670,1.623,17467,669,     ,17471,669,     ,17477,668,     
17483,669,     ,17489,668,     ,17491,669,     ,17497,666,     ,17509,670,     
17519,671,     ,17539,669,     ,17551,671,     ,17569,671,     ,17573,670,     
17579,671,     ,17581,670,     ,17597,671,     ,17599,672,     ,17609,672,     
17623,672,     ,17627,673,     ,17657,672,     ,17659,673,     ,17669,673,     
17681,673,     ,17683,673,     ,17707,674,     ,17713,674,     ,17729,674,     
17737,674,     ,17747,674,     ,17749,674,     ,17761,675,     ,17783,676,     
17789,675,     ,17791,676,     ,17807,676,     ,17827,676,     ,17837,676,     
17839,676,     ,17851,676,     ,17863,677,     ,17881,677,     ,17891,677,     
17903,678,     ,17909,678,     ,17911,678,     ,17921,679,     ,17923,678,     
17929,677,     ,17939,679,     ,17957,679,     ,17959,680,     ,17971,679,     
17977,679,     ,17981,679,     ,17987,680,     ,17989,680,     ,18013,679,     
18041,681,     ,18043,682,     ,18047,681,     ,18049,681,     ,18059,682,     
18061,681,     ,18077,681,     ,18089,682,     ,18097,683,     ,18119,682,     
18121,682,     ,18127,683,     ,18131,683,     ,18133,683,     ,18143,683,     
18149,682,     ,18169,684,     ,18181,683,     ,18191,683,     ,18199,683,     
18211,685,     ,18217,684,     ,18223,685,     ,18229,685,     ,18233,685,     
18251,685,     ,18253,685,     ,18257,685,     ,18269,685,     ,18287,686,     
18289,687,     ,18301,686,     ,18307,686,     ,18311,687,     ,18313,686,     
18329,687,     ,18341,688,     ,18353,687,     ,18367,688,     ,18371,687,     
18379,687,     ,18397,688,     ,18401,689,     ,18413,689,     ,18427,688,     
18433,689,     ,18439,689,     ,18443,689,     ,18451,688,     ,18457,690,     
18461,690,     ,18481,689,     ,18493,691,     ,18503,691,     ,18517,691,     
18521,692,     ,18523,690,     ,18539,691,     ,18541,691,     ,18553,691,     
18583,692,     ,18587,693,     ,18593,692,     ,18617,693,     ,18637,692,     
18661,693,     ,18671,694,     ,18679,695,     ,18691,696,1.624,18701,694,     
18713,696,     ,18719,694,     ,18731,696,     ,18743,695,     ,18749,695,     
18757,696,     ,18773,697,     ,18787,697,     ,18793,697,     ,18797,697,     
18803,697,     ,18839,699,     ,18859,698,     ,18869,698,     ,18899,698,     
18911,699,     ,18913,698,     ,18917,699,     ,18919,699,     ,18947,700,     

TABLE 4. Continue 10 
18959,700,     ,18973,700,     ,18979,701,     ,19001,702,     ,19009,701,     
19013,701,     ,19031,702,     ,19037,702,     ,19051,702,     ,19069,702,     
19073,702,     ,19079,703,     ,19081,703,     ,19087,703,     ,19121,704,     
19139,704,     ,19141,705,     ,19157,704,     ,19163,703,     ,19181,706,1.624
19183,704,     ,19207,706,     ,19211,705,     ,19213,705,     ,19219,706,     
19231,705,     ,19237,705,     ,19249,706,     ,19259,707,     ,19267,706,     
19273,707,     ,19289,708,     ,19301,708,     ,19309,707,     ,19319,708,     
19333,707,     ,19373,709,     ,19379,709,     ,19381,709,     ,19387,709,     
19391,709,     ,19403,709,     ,19417,710,     ,19421,709,     ,19423,710,     
19427,710,     ,19429,711,     ,19433,710,     ,19441,709,     ,19447,709,     
19457,712,1.625,19463,710,     ,19469,711,     ,19471,710,     ,19477,711,     
19483,711,     ,19489,711,     ,19501,712,     ,19507,710,     ,19531,712,     
19541,712,     ,19543,713,     ,19553,713,     ,19559,712,     ,19571,713,     
19577,713,     ,19583,713,     ,19597,712,     ,19603,714,     ,19609,713,     
19661,714,     ,19681,714,     ,19687,715,     ,19697,715,     ,19699,716,     
19709,716,     ,19717,716,     ,19727,716,     ,19739,716,     ,19751,717,     
19753,717,     ,19759,717,     ,19763,717,     ,19777,716,     ,19793,717,     
19801,719,1.625,19813,718,     ,19819,719,     ,19841,718,     ,19843,718,     
19853,719,     ,19861,719,     ,19867,719,     ,19889,720,     ,19891,720,     
19913,719,     ,19919,721,     ,19927,720,     ,19937,720,     ,19949,721,     
19961,721,     ,19963,721,     ,19973,720,     ,19979,721,     ,19991,721,     
19993,722,     ,19997,722,     ,20011,722,     ,20021,721,     ,20023,722,     
20029,722,     ,20047,723,     ,20051,722,     ,20063,722,     ,20071,723,     
20089,723,     ,20101,724,     ,20107,724,     ,20113,724,     ,20117,724,     
20123,723,     ,20129,725,     ,20143,723,     ,20147,724,     ,20149,725,     
20161,725,     ,20173,726,     ,20177,725,     ,20183,726,     ,20201,725,     
20219,726,     ,20231,727,     ,20233,727,     ,20249,727,     ,20261,727,     
20269,727,     ,20287,726,     ,20297,728,     ,20323,728,     ,20327,729,     
20333,728,     ,20341,729,     ,20347,728,     ,20353,729,     ,20357,728,     
20359,728,     ,20369,729,     ,20389,730,     ,20393,729,     ,20399,730,     
20407,729,     ,20411,729,     ,20431,731,     ,20441,729,     ,20443,730,     
20477,731,     ,20479,731,     ,20483,731,     ,20507,732,     ,20509,732,     
20521,733,     ,20533,732,     ,20543,732,     ,20549,732,     ,20551,733,     
20563,733,     ,20593,733,     ,20599,734,     ,20611,733,     ,20627,734,     
20639,735,     ,20641,734,     ,20663,734,     ,20681,735,     ,20693,736,     
20707,736,     ,20717,735,     ,20719,736,     ,20731,736,     ,20743,737,     
20747,737,     ,20749,738,1.626,20753,736,     ,20759,737,     ,20771,737,     
20773,737,     ,20789,738,     ,20807,737,     ,20809,738,     ,20849,739,     
20857,740,     ,20873,740,     ,20879,740,     ,20887,739,     ,20897,739,     
20899,740,     ,20903,740,     ,20921,741,     ,20929,740,     ,20939,740,     
20947,741,     ,20959,740,     ,20963,743,1.627,20981,741,     ,20983,741,     
21001,742,     ,21011,741,     ,21013,742,     ,21017,741,     ,21019,741,     
21023,742,     ,21031,742,     ,21059,743,     ,21061,742,     ,21067,743,     

TABLE 4. Continue 11 
21089,745,     ,21101,745,     ,21107,743,     ,21121,745,     ,21139,745,     
21143,746,     ,21149,743,     ,21157,745,     ,21163,745,     ,21169,744,     
21179,745,     ,21187,746,     ,21191,745,     ,21193,745,     ,21211,746,     
21221,746,     ,21227,746,     ,21247,746,     ,21269,747,     ,21277,747,     
21283,748,     ,21313,749,     ,21317,748,     ,21319,747,     ,21323,748,     
21341,749,     ,21347,748,     ,21377,749,     ,21379,749,     ,21383,748,     
21391,748,     ,21397,749,     ,21401,750,     ,21407,750,     ,21419,751,     
21433,751,     ,21467,750,     ,21481,750,     ,21487,751,     ,21491,752,     
21493,751,     ,21499,752,     ,21503,752,     ,21517,752,     ,21521,753,     
21523,752,     ,21529,752,     ,21557,752,     ,21559,753,     ,21563,753,     
21569,753,     ,21577,752,     ,21587,753,     ,21589,754,     ,21599,754,     
21601,753,     ,21611,754,     ,21613,755,     ,21617,754,     ,21647,754,     
21649,755,     ,21661,754,     ,21673,755,     ,21683,756,     ,21701,755,     
21713,756,     ,21727,755,     ,21737,756,     ,21739,756,     ,21751,756,     
21757,756,     ,21767,758,     ,21773,757,     ,21787,758,     ,21799,757,     
21803,758,     ,21817,758,     ,21821,757,     ,21839,759,     ,21841,758,     
21851,758,     ,21859,757,     ,21863,760,     ,21871,759,     ,21881,759,     
21893,759,     ,21911,759,     ,21929,760,     ,21937,758,     ,21943,759,     
21961,760,     ,21977,761,     ,21991,759,     ,21997,760,     ,22003,762,     
22013,761,     ,22027,761,     ,22031,762,     ,22037,762,     ,22039,764,1.628
22051,763,     ,22063,763,     ,22067,761,     ,22073,762,     ,22079,763,     
22091,763,     ,22093,763,     ,22109,762,     ,22111,763,     ,22123,764,     
22129,764,     ,22133,764,     ,22147,763,     ,22153,764,     ,22157,765,     
22159,764,     ,22171,764,     ,22189,766,     ,22193,765,     ,22229,765,     
22247,766,     ,22259,765,     ,22271,767,     ,22273,766,     ,22277,766,     
22279,766,     ,22283,766,     ,22291,767,     ,22303,768,     ,22307,768,     
22343,768,     ,22349,768,     ,22367,768,     ,22369,768,     ,22381,770,     
22391,769,     ,22397,769,     ,22409,770,     ,22433,770,     ,22441,768,     
22447,770,     ,22453,770,     ,22469,769,     ,22481,771,     ,22483,770,     
22501,771,     ,22511,771,     ,22531,772,     ,22541,771,     ,22543,772,     
22549,773,     ,22567,773,     ,22571,773,     ,22573,773,     ,22613,773,     
22619,773,     ,22621,773,     ,22637,773,     ,22639,774,     ,22643,774,     
22651,773,     ,22669,775,     ,22679,774,     ,22691,774,     ,22697,775,     
22699,774,     ,22709,776,     ,22717,775,     ,22721,775,     ,22727,775,     
22739,775,     ,22741,776,     ,22751,775,     ,22769,777,     ,22777,777,     
22783,775,     ,22787,777,     ,22807,778,     ,22811,777,     ,22817,777,     
22853,778,     ,22859,777,     ,22861,778,     ,22871,778,     ,22877,779,     
22901,777,     ,22907,779,     ,22921,779,     ,22937,779,     ,22943,780,     
22961,780,     ,22963,780,     ,22973,780,     ,22993,780,     ,23003,781,     
23011,782,     ,23017,781,     ,23021,782,     ,23027,781,     ,23029,781,     
23039,781,     ,23041,781,     ,23053,782,     ,23057,781,     ,23059,782,     
23063,782,     ,23071,782,     ,23081,782,     ,23087,783,     ,23099,782,     
23117,783,     ,23131,783,     ,23143,783,     ,23159,783,     ,23167,784,     

TABLE 4. Continue 12 
23173,784,     ,23189,784,     ,23197,785,     ,23201,784,     ,23203,784,     
23209,785,     ,23227,785,     ,23251,786,     ,23269,786,     ,23279,785,     
23291,786,     ,23293,786,     ,23297,786,     ,23311,787,     ,23321,787,     
23327,786,     ,23333,787,     ,23339,787,     ,23357,788,     ,23369,788,     
23371,788,     ,23399,789,     ,23417,788,     ,23431,788,     ,23447,789,     
23459,789,     ,23473,789,     ,23497,791,     ,23509,790,     ,23531,791,     
23537,791,     ,23539,791,     ,23549,792,     ,23557,793,1.629,23561,792,     
23563,792,     ,23567,792,     ,23581,791,     ,23593,792,     ,23599,792,     
23603,793,     ,23609,793,     ,23623,792,     ,23627,793,     ,23629,793,     
23633,792,     ,23663,792,     ,23669,793,     ,23671,793,     ,23677,793,     
23687,794,     ,23689,794,     ,23719,794,     ,23741,794,     ,23743,794,     
23747,795,     ,23753,795,     ,23761,793,     ,23767,795,     ,23773,795,     
23789,796,     ,23801,796,     ,23813,795,     ,23819,796,     ,23827,798,1.629
23831,796,     ,23833,797,     ,23857,796,     ,23869,796,     ,23873,797,     
23879,797,     ,23887,797,     ,23893,798,     ,23899,798,     ,23909,798,     
23911,797,     ,23917,798,     ,23929,799,     ,23957,798,     ,23971,799,     
23977,799,     ,23981,800,     ,23993,800,     ,24001,800,     ,24007,799,     
24019,799,     ,24023,800,     ,24029,799,     ,24043,800,     ,24049,800,     
24061,800,     ,24071,801,     ,24077,802,     ,24083,801,     ,24091,801,     
24097,801,     ,24103,802,     ,24107,802,     ,24109,802,     ,24113,803,     
24121,801,     ,24133,802,     ,24137,803,     ,24151,802,     ,24169,803,     
24179,803,     ,24181,803,     ,24197,803,     ,24203,803,     ,24223,804,     
24229,802,     ,24239,804,     ,24247,804,     ,24251,805,     ,24281,805,     
24317,805,     ,24329,806,     ,24337,805,     ,24359,806,     ,24371,807,     
24373,807,     ,24379,806,     ,24391,808,     ,24407,808,     ,24413,807,     
24419,807,     ,24421,808,     ,24439,808,     ,24443,807,     ,24469,808,     
24473,809,     ,24481,808,     ,24499,809,     ,24509,808,     ,24517,810,     
24527,809,     ,24533,809,     ,24547,808,     ,24551,811,     ,24571,810,     
24593,811,     ,24611,811,     ,24623,811,     ,24631,811,     ,24659,812,     
24671,812,     ,24677,812,     ,24683,812,     ,24691,813,     ,24697,813,     
24709,813,     ,24733,812,     ,24749,814,     ,24763,814,     ,24767,814,     
24781,814,     ,24793,815,     ,24799,814,     ,24809,814,     ,24821,816,     
24841,816,     ,24847,815,     ,24851,815,     ,24859,815,     ,24877,815,     
24889,816,     ,24907,816,     ,24917,817,     ,24919,817,     ,24923,817,     
24943,817,     ,24953,818,     ,24967,818,     ,24971,818,     ,24977,818,     
24979,817,     ,24989,817,     ,25013,818,     ,25031,818,     ,25033,820,1.629
25037,818,     ,25057,820,     ,25073,819,     ,25087,821,1.629,25097,818,     
25111,821,     ,25117,820,     ,25121,820,     ,25127,821,     ,25147,820,     
25153,820,     ,25163,822,     ,25169,820,     ,25171,821,     ,25183,820,     
25189,822,     ,25219,821,     ,25229,823,     ,25237,823,     ,25243,824,1.629
25247,822,     ,25253,822,     ,25261,822,     ,25301,823,     ,25303,824,     
25307,824,     ,25309,823,     ,25321,825,     ,25339,824,     ,25343,825,     
25349,824,     ,25357,825,     ,25367,824,     ,25373,825,     ,25391,825,     

TABLE 4. Continue 13 
25409,825,     ,25411,826,     ,25423,827,     ,25439,827,     ,25447,826,     
25453,827,     ,25457,826,     ,25463,826,     ,25469,827,     ,25471,826,     
25523,829,     ,25537,827,     ,25541,829,     ,25561,828,     ,25577,828,     
25579,829,     ,25583,829,     ,25589,828,     ,25601,830,     ,25603,829,     
25609,830,     ,25621,830,     ,25633,831,1.630,25639,830,     ,25643,830,     
25657,831,     ,25667,830,     ,25673,830,     ,25679,830,     ,25693,831,     
25703,831,     ,25717,831,     ,25733,832,     ,25741,834,1.632,25747,831,     
25759,832,     ,25763,831,     ,25771,831,     ,25793,833,     ,25799,833,     
25801,833,     ,25819,834,     ,25841,833,     ,25847,833,     ,25849,834,     
25867,834,     ,25873,833,     ,25889,835,     ,25903,835,     ,25913,836,     
25919,836,     ,25931,836,     ,25933,836,     ,25939,835,     ,25943,836,     
25951,835,     ,25969,835,     ,25981,835,     ,25997,835,     ,25999,837,     
26003,836,     ,26017,836,     ,26021,837,     ,26029,838,     ,26041,837,     
26053,837,     ,26083,837,     ,26099,837,     ,26107,838,     ,26111,838,     
26113,838,     ,26119,839,     ,26141,839,     ,26153,839,     ,26161,839,     
26171,840,     ,26177,841,     ,26183,840,     ,26189,841,     ,26203,840,     
26209,841,     ,26227,840,     ,26237,841,     ,26249,841,     ,26251,841,     
26261,840,     ,26263,841,     ,26267,841,     ,26293,841,     ,26297,842,     
26309,841,     ,26317,843,     ,26321,841,     ,26339,843,     ,26347,843,     
26357,841,     ,26371,843,     ,26387,844,     ,26393,843,     ,26399,843,     
26407,844,     ,26417,844,     ,26423,844,     ,26431,844,     ,26437,844,     
26449,845,     ,26459,845,     ,26479,845,     ,26489,845,     ,26497,846,     
26501,846,     ,26513,846,     ,26539,846,     ,26557,846,     ,26561,847,     
26573,847,     ,26591,848,     ,26597,847,     ,26627,848,     ,26633,848,     
26641,848,     ,26647,847,     ,26669,849,     ,26681,848,     ,26683,848,     
26687,849,     ,26693,850,     ,26699,849,     ,26701,848,     ,26711,850,     
26713,849,     ,26717,850,     ,26723,850,     ,26729,848,     ,26731,850,     
26737,849,     ,26759,851,     ,26777,851,     ,26783,850,     ,26801,851,     
26813,851,     ,26821,850,     ,26833,851,     ,26839,852,     ,26849,851,     
26861,851,     ,26863,853,     ,26879,852,     ,26881,850,     ,26891,852,     
26893,852,     ,26903,853,     ,26921,852,     ,26927,853,     ,26947,853,     
26951,853,     ,26953,854,     ,26959,855,     ,26981,854,     ,26987,854,     
26993,854,     ,27011,854,     ,27017,856,     ,27031,855,     ,27043,855,     
27059,856,     ,27061,854,     ,27067,856,     ,27073,856,     ,27077,855,     
27091,856,     ,27103,856,     ,27107,856,     ,27109,856,     ,27127,857,     
27143,857,     ,27179,856,     ,27191,856,     ,27197,857,     ,27211,857,     
27239,859,     ,27241,859,     ,27253,858,     ,27259,859,     ,27271,860,     
27277,858,     ,27281,859,     ,27283,860,     ,27299,859,     ,27329,860,     
27337,860,     ,27361,862,     ,27367,861,     ,27397,861,     ,27407,861,     
27409,861,     ,27427,861,     ,27431,862,     ,27437,862,     ,27449,862,     
27457,862,     ,27479,862,     ,27481,863,     ,27487,863,     ,27509,862,     
27527,864,     ,27529,863,     ,27539,864,     ,27541,864,     ,27551,864,     
27581,865,     ,27583,864,     ,27611,866,     ,27617,864,     ,27631,866,     

TABLE 4. Continue 14 
27647,864,     ,27653,865,     ,27673,867,     ,27689,866,     ,27691,866,     
27697,867,     ,27701,866,     ,27733,868,     ,27737,867,     ,27739,867,     
27743,867,     ,27749,867,     ,27751,867,     ,27763,868,     ,27767,868,     
27773,866,     ,27779,869,     ,27791,868,     ,27793,869,     ,27799,868,     
27803,869,     ,27809,868,     ,27817,868,     ,27823,868,     ,27827,868,     
27847,868,     ,27851,869,     ,27883,870,     ,27893,869,     ,27901,870,     
27917,871,     ,27919,871,     ,27941,871,     ,27943,872,     ,27947,870,     
27953,872,     ,27961,872,     ,27967,871,     ,27983,872,     ,27997,871,     
28001,872,     ,28019,872,     ,28027,873,     ,28031,872,     ,28051,873,     
28057,872,     ,28069,874,     ,28081,872,     ,28087,875,1.632,28097,874,     
28099,873,     ,28109,874,     ,28111,874,     ,28123,873,     ,28151,876,     
28163,875,     ,28181,875,     ,28183,875,     ,28201,876,     ,28211,876,     
28219,875,     ,28229,875,     ,28277,876,     ,28279,876,     ,28283,876,     
28289,875,     ,28297,876,     ,28307,877,     ,28309,878,     ,28319,877,     
28349,876,     ,28351,878,     ,28387,879,     ,28393,877,     ,28403,878,     
28409,878,     ,28411,879,     ,28429,878,     ,28433,880,     ,28439,881,     
28447,880,     ,28463,879,     ,28477,880,     ,28493,881,     ,28499,881,     
28513,880,     ,28517,881,     ,28537,881,     ,28541,881,     ,28547,881,     
28549,882,     ,28559,883,     ,28571,882,     ,28573,883,     ,28579,883,     
28591,882,     ,28597,882,     ,28603,884,1.632,28607,882,     ,28619,882,     
28621,882,     ,28627,883,     ,28631,884,     ,28643,882,     ,28649,884,     
28657,883,     ,28661,883,     ,28663,883,     ,28669,883,     ,28687,884,     
28697,884,     ,28703,883,     ,28711,885,     ,28723,884,     ,28729,884,     
28751,883,     ,28753,885,     ,28759,883,     ,28771,885,     ,28789,886,     
28793,885,     ,28807,884,     ,28813,887,     ,28817,885,     ,28837,887,     
28843,884,     ,28859,886,     ,28867,886,     ,28871,886,     ,28879,888,     
28901,888,     ,28909,887,     ,28921,889,     ,28927,888,     ,28933,887,     
28949,888,     ,28961,888,     ,28979,889,     ,29009,888,     ,29017,889,     
29021,890,     ,29023,888,     ,29027,890,     ,29033,891,     ,29059,891,     
29063,891,     ,29077,889,     ,29101,891,     ,29123,892,     ,29129,892,     
29131,890,     ,29137,892,     ,29147,891,     ,29153,891,     ,29167,893,     
29173,893,     ,29179,893,     ,29191,892,     ,29201,894,     ,29207,893,     
29209,893,     ,29221,893,     ,29231,892,     ,29243,892,     ,29251,894,     
29269,893,     ,29287,894,     ,29297,894,     ,29303,894,     ,29311,895,     
29327,894,     ,29333,896,     ,29339,895,     ,29347,895,     ,29363,895,     
29383,895,     ,29387,896,     ,29389,896,     ,29399,895,     ,29401,896,     
29411,895,     ,29423,895,     ,29429,897,     ,29437,896,     ,29443,896,     
29453,896,     ,29473,898,     ,29483,898,     ,29501,898,     ,29527,898,     
29531,897,     ,29537,899,     ,29567,898,     ,29569,900,     ,29573,900,     
29581,899,     ,29587,900,     ,29599,899,     ,29611,899,     ,29629,900,     
29633,900,     ,29641,900,     ,29663,900,     ,29669,900,     ,29671,901,     
29683,900,     ,29717,901,     ,29723,902,     ,29741,902,     ,29753,902,     
29759,902,     ,29761,902,     ,29789,902,     ,29803,903,     ,29819,903,     

TABLE 4. Continue 15 
29833,903,     ,29837,903,     ,29851,904,     ,29863,905,     ,29867,903,     
29873,905,     ,29879,904,     ,29881,903,     ,29917,904,     ,29921,905,     
29927,904,     ,29947,905,     ,29959,906,     ,29983,906,     ,29989,907,     
30011,907,     ,30013,906,     ,30029,907,     ,30047,906,     ,30059,908,     
30071,907,     ,30089,908,     ,30091,907,     ,30097,908,     ,30103,909,     
30109,909,     ,30113,908,     ,30119,909,     ,30133,908,     ,30137,909,     
30139,909,     ,30161,909,     ,30169,910,     ,30181,909,     ,30187,910,     
30197,910,     ,30203,910,     ,30211,910,     ,30223,909,     ,30241,910,     
30253,911,     ,30259,911,     ,30269,910,     ,30271,911,     ,30293,911,     
30307,912,     ,30313,913,1.633,30319,912,     ,30323,911,     ,30341,911,     
30347,911,     ,30367,913,     ,30389,912,     ,30391,914,     ,30403,913,     
30427,914,     ,30431,914,     ,30449,913,     ,30467,913,     ,30469,915,     
30491,914,     ,30493,914,     ,30497,914,     ,30509,915,     ,30517,915,     
30529,915,     ,30539,915,     ,30553,915,     ,30557,916,     ,30559,916,     
30577,916,     ,30593,915,     ,30631,917,     ,30637,917,     ,30643,917,     
30649,916,     ,30661,915,     ,30671,917,     ,30677,918,     ,30689,917,     
30697,918,     ,30703,917,     ,30707,918,     ,30713,917,     ,30727,919,     
30757,919,     ,30763,919,     ,30773,920,     ,30781,918,     ,30803,921,     
30809,919,     ,30817,921,     ,30829,920,     ,30839,921,     ,30841,920,     
30851,919,     ,30853,921,     ,30859,922,1.633,30869,920,     ,30871,921,     
30881,919,     ,30893,922,     ,30911,922,     ,30931,922,     ,30937,920,     
30941,922,     ,30949,921,     ,30971,922,     ,30977,921,     ,30983,923,     
31013,925,1.634,31019,923,     ,31033,924,     ,31039,923,     ,31051,925,     
31063,925,     ,31069,924,     ,31079,925,     ,31081,925,     ,31091,924,     
31121,926,     ,31123,926,     ,31139,925,     ,31147,924,     ,31151,927,     
31153,925,     ,31159,926,     ,31177,926,     ,31181,926,     ,31183,927,     
31189,928,1.634,31193,927,     ,31219,927,     ,31223,927,     ,31231,927,     
31237,928,     ,31247,927,     ,31249,928,     ,31253,927,     ,31259,927,     
31267,928,     ,31271,928,     ,31277,928,     ,31307,928,     ,31319,929,     
31321,929,     ,31327,929,     ,31333,930,     ,31337,928,     ,31357,928,     
31379,929,     ,31387,930,     ,31391,930,     ,31393,930,     ,31397,930,     
31469,931,     ,31477,930,     ,31481,931,     ,31489,932,     ,31511,930,     
31513,930,     ,31517,931,     ,31531,932,     ,31541,932,     ,31543,932,     
31547,933,     ,31567,934,     ,31573,933,     ,31583,933,     ,31601,933,     
31607,935,1.634,31627,933,     ,31643,934,     ,31649,934,     ,31657,934,     
31663,935,     ,31667,934,     ,31687,936,     ,31699,936,     ,31721,934,     
31723,937,1.635,31727,935,     ,31729,935,     ,31741,936,     ,31751,937,     
31769,937,     ,31771,936,     ,31793,937,     ,31799,936,     ,31817,936,     
31847,937,     ,31849,938,     ,31859,938,     ,31873,938,     ,31883,937,     
31891,938,     ,31907,939,     ,31957,939,     ,31963,938,     ,31973,939,     
31981,940,     ,31991,940,     ,32003,940,     ,32009,941,     ,32027,941,     
32029,939,     ,32051,941,     ,32057,941,     ,32059,940,     ,32063,941,     
32069,940,     ,32077,941,     ,32083,941,     ,32089,941,     ,32099,941,     

TABLE 4. Continue 16 
32117,942,     ,32119,941,     ,32141,941,     ,32143,942,     ,32159,943,     
32173,943,     ,32183,943,     ,32189,943,     ,32191,941,     ,32203,944,     
32213,944,     ,32233,944,     ,32237,943,     ,32251,943,     ,32257,945,     
32261,945,     ,32297,945,     ,32299,946,     ,32303,946,     ,32309,946,     
32321,945,     ,32323,945,     ,32327,945,     ,32341,944,     ,32353,946,     
32359,947,     ,32363,946,     ,32369,947,     ,32371,947,     ,32377,946,     
32381,946,     ,32401,947,     ,32411,947,     ,32413,946,     ,32423,946,     
32429,947,     ,32441,946,     ,32443,947,     ,32467,947,     ,32479,948,     
32491,948,     ,32497,948,     ,32503,948,     ,32507,947,     ,32531,949,     
32533,947,     ,32537,947,     ,32561,948,     ,32563,950,     ,32569,950,     
32573,949,     ,32579,949,     ,32587,950,     ,32603,950,     ,32609,950,     
32611,951,     ,32621,950,     ,32633,951,     ,32647,951,     ,32653,951,     
32687,951,     ,32693,951,     ,32707,952,     ,32713,952,     ,32717,952,     
32719,951,     ,32749,953,     ,32771,953,     ,32779,953,     ,32783,952,     
32789,952,     ,32797,953,     ,32801,952,     ,32803,953,     ,32831,953,     
32833,953,     ,32839,954,     ,32843,954,     ,32869,954,     ,32887,954,     
32909,956,     ,32911,955,     ,32917,956,     ,32933,955,     ,32939,955,     
32941,957,1.635,32957,955,     ,32969,956,     ,32971,956,     ,32983,956,     
32987,955,     ,32993,957,     ,32999,957,     ,33013,957,     
